On indicators of Hopf algebras

Kashina, Montgomery and Ng introduced the $n$-th indicator $\nu_n(H)$ of a finite-dimensional Hopf algebra $H$ and showed that the indicators have some interesting properties such as the gauge invariance. The aim of this paper is to investigate the properties of $\nu_n$'s. In particular, we obtain the cyclotomic integrality of $\nu_n$ and a formula for $\nu_n$ of the Drinfeld double. Our results are applied to the finite-dimensional pointed Hopf algebra $u(\mathcal{D}, \lambda, \mu)$ introduced by Andruskiewitsch and Schneider. As an application, we obtain the second indicator of $u_q(\mathfrak{sl}_2)$ and show that if $p$ and $q$ are roots of unity of the same order, then $u_p(\mathfrak{sl}_2)$ and $u_q(\mathfrak{sl}_2)$ are gauge equivalent if and only if $q = p$, where $p$ and $q$ are roots of unity of the same odd order.

==> anc/indicator-taft.gap <==
# This is an ancillary file to arXiv:1106.2936.
# This program runs under GAP4 and compute the indicators of the Taft algebras.
#
#                                          Kenichi Shimizu / Nagoya University.

################################################################################
# input the parameters
################################################################################

# Choose N (for the Taft algebra of dimension N^2),
N := 7;

# ... and choose a primitive N-th root of unity.
omega := E(N);

################################################################################
# input the structure coefficients for the Taft algebra T_{N^2}(\omega)
################################################################################

# this returns the list of length N filled with zeros
ListWithZero1 := function(N)
    return ListWithIdenticalEntries(N, 0);
end;

# 2-dimensional version (= NullMat(n, n) of GAP)
ListWithZero2 := function(n)
    return List(ListWithZero1(n), z -> ListWithZero1(n));
end;

# 3-dimensional version
ListWithZero3 := function(n)
    return List(ListWithZero1(n), z -> ListWithZero2(n));
end;

dim      := N * N;                 # the dimension of the Hopf algebra
unit     := ListWithZero1(dim);    # structure coefficients for unit,
mult     := ListWithZero3(dim);    # multiplication,
counit   := StructuralCopy(unit);  # counit,
comult   := StructuralCopy(mult);  # comultiplication,
antipode := ListWithZero2(dim);    # and antipode.

# Now the program will fill mult[][][] and comult[][][].
# Recall that the Taft algebra is generated by x and g with relations:
#     x^N = 0, g^N = 1, g x = \omega x g.
# The comultiplication of the Taft algebra is determined by
#     Delta(g) = g \otimes g,
#     Delta(x) = x \otimes 1 + g \otimes x.
# Write x^i g^j = v[N i + j + 1]. Then { v[a] | a = 1, .. N^2 }
# is a basis of the Taft algebra. The structure coefficients are
# w.r.t. this basis; more precisely,
# v[a] v[b]   = \sum_{c}   mult[a][b][c] v[c],
# Delta(v[a]) = \sum_{c} comult[a][b][c] v[b] \otimes v[c].

# multiplication
for i in Cartesian([0..N-1], [0..N-1], [0..N-1], [0..N-1]) do
    a := N * i[1] + i[2] + 1;
    b := N * i[3] + i[4] + 1;
    
    if i[1] + i[3] < N then
        c := N * (i[1] + i[3]) + ((i[2] + i[4]) mod N) + 1;
        mult[a][b][c] := omega^(i[2] * i[3]);
    fi;
od;

# the q-binomial coefficient
qBinomial := function(m, r, q)
  if r < 0 or m < r then return 0; fi;
  if r = 0 then return 1; fi;

  return q^r * qBinomial(m - 1, r,     q)
             + qBinomial(m - 1, r - 1, q);
end;

# comultiplication
for i in Cartesian([0..N-1], [0..N-1]) do
    a := N * i[1] + i[2] + 1;
    for r in [0..i[1]] do
        b := N * r + ((i[1] + i[2] - r) mod N) + 1;
        c := N * (i[1] - r) + i[2] + 1;
        comult[a][b][c] := qBinomial(i[1], r, omega);
    od;
od;

# unit
unit[1] := 1;

# counit
for i in [1 .. N] do counit[i] := 1; od;

# antipode
for i in Cartesian([0..N-1], [0..N-1]) do
    a := N * i[1] + i[2] + 1;
    b := N * i[1] + ((-i[1]-i[2]) mod N) + 1;
    e := -i[1] * i[2] - (i[1] * (i[1] + 1)) / 2;
    antipode[a][b] := (-1)^i[1] * omega^e;
od;

################################################################################
# the convolution product
################################################################################

Convolution := function(f, g)
  local a, i, h;

  h := ListWithZero2(dim);

  for a in Cartesian([1..dim], [1..dim]) do
      h[a[1]][a[2]]
        := Sum(Cartesian([1..dim], [1..dim], [1..dim], [1..dim]),
               i -> comult[a[1]][i[1]][i[2]] * f[i[1]][i[3]] * g[i[2]][i[4]]
               * mult[i[3]][i[4]][a[2]]);
  od;

  return h;
end;

# ... however we do not use the above function,
# since we only need the convolution with the identity
# and the following function is faster for this purpose.
ConvolutionWithIdentity := function(f)
  local a, i, h;
  
  h := ListWithZero2(dim);

  for a in Cartesian([1..dim], [1..dim]) do
      h[a[1]][a[2]]
        := Sum(Cartesian([1..dim], [1..dim], [1..dim]),
               i -> comult[a[1]][i[1]][i[2]]
               * f[i[1]][i[3]] * mult[i[3]][i[2]][a[2]]);
  od;

  return h;
end;

################################################################################
# Test: Check the axioms for Hopf algebras
################################################################################

# # the associativity
# for i in Cartesian([1..dim], [1..dim], [1..dim], [1..dim]) do
#     RHS := Sum([1..dim], r -> mult[i[1]][i[2]][r] * mult[r][i[3]][i[4]]);
#     LHS := Sum([1..dim], r -> mult[i[2]][i[3]][r] * mult[i[1]][r][i[4]]);
#     if not LHS = RHS then Print("Error: Not associative!!!"); break; fi;
# od;

# # the coassociativity
# for i in Cartesian([1..dim], [1..dim], [1..dim], [1..dim]) do
#     RHS := Sum([1..dim], r -> comult[i[1]][r][i[4]] * comult[r][i[2]][i[3]]);
#     LHS := Sum([1..dim], r -> comult[i[1]][i[2]][r] * comult[r][i[3]][i[4]]);
#     if not LHS = RHS then Print("Error: Not coassociative!!!"); break; fi;
# od;

# ... and add other check routines as much as you like!!

################################################################################
# compute the indicators
################################################################################

Print("######################################################################\n");
Print("      Compute the indicators of the Taft algebra (N = ", N, ")\n");
Print("----------------------------------------------------------------------\n");
Print("n\tn-th indicator of T", N^2, "(omega)\n");
Print("----------------------------------------------------------------------\n");

pow := IdentityMat(dim);

# We start with n = 3 since we have know the values of the second indicator.
for i in [3 .. N^2] do
    pow := ConvolutionWithIdentity(pow);
    Print(i, "\t", Trace(antipode * pow), "\n");
od;

